Evaluating Blockchain Application Requirements and their Satisfaction in Hyperledger Fabric

Blockchain applications may offer better fault-tolerance, integrity, traceability and transparency compared to centralized solutions. Despite these benefits, few businesses switch to blockchain-based applications. Industries worry that the current blockchain implementations do not meet their requirements, e.g., when it comes to scalability, throughput or latency. Hyperledger Fabric (HLF) is a permissioned blockchain infrastructure that aims to meet enterprise needs and provides a highly modular and well-conceived architecture. In this paper, we survey and analyse requirements of blockchain applications in respect to their underlying infrastructure by focusing mainly on performance and resilience characteristics. Subsequently, we discuss to what extent Fabric's current design allows it to meet these requirements. We further evaluate the performance of Hyperledger Fabric 2.2 simulating different use case scenarios by comparing single with multi ordering service performance and conducting an evaluation with mixed workloads.

==> reports/MultiOrdererReports/gencsv.py <==
import os
import csv
from bs4 import BeautifulSoup
import pandas as pd
import matplotlib.pyplot as plt
paths = {'28ChannelsMulti':28,'28ChannelsSingle':28,'16ChannelsMulti':16,'16ChannelsSingle':16,'8ChannelsMulti':8,'8ChannelsSingle':8} #Change me
for path in paths:
    files = os.listdir(path)
    numChannels = paths[path] #Change me
    finDict = {}
    print('Found following files in dir: ' + str(files))
    for file in files:
        with open(os.path.join(path,file)) as fp:
            soup = BeautifulSoup(fp,'html.parser')
            summary_div = soup.find('div' , {'id': 'benchmarksummary'})
            summary = summary_div.find('table')
            dfs = pd.read_html(summary.prettify(),flavor='bs4')
            df = dfs[0]
            d = df.to_dict()
            tps = d["Throughput (TPS)"][0]
            print(tps)
            benchInfo = soup.find('pre' , {'id': 'benchmarkInfo'})
            lines = benchInfo.text.split("\n")
            transactionLoad = 0
            for l in lines:
                if "transactionLoad" in l:
                    transactionLoad = int(l.split(":",1)[1].strip())
            finDict[transactionLoad//numChannels] = tps
    finDict = sorted(finDict.items())
    file = open(path+'.csv', "w")
    writer = csv.writer(file)
    writer.writerow(['tx','throughput'])
    for key, value in finDict:
        writer.writerow([key, value])
    file.close()


==> reports/MultiOrdererReports/gencsvLatency.py <==
import os
import csv
from bs4 import BeautifulSoup
import pandas as pd
import matplotlib.pyplot as plt
paths = {'28ChannelsMulti':28,'28ChannelsSingle':28,'16ChannelsMulti':16,'16ChannelsSingle':16,'8ChannelsMulti':8,'8ChannelsSingle':8} #Change me
for path in paths:
    files = os.listdir(path)
    numChannels = paths[path] #Change me
    finDict = {}
    print('Found following files in dir: ' + str(files))
    for file in files:
        with open(os.path.join(path,file)) as fp:
            soup = BeautifulSoup(fp,'html.parser')
            summary_div = soup.find('div' , {'id': 'benchmarksummary'})
            summary = summary_div.find('table')
            dfs = pd.read_html(summary.prettify(),flavor='bs4')
            df = dfs[0]
            d = df.to_dict()
            latency = d["Avg Latency (s)"][0]
            print(latency)
            benchInfo = soup.find('pre' , {'id': 'benchmarkInfo'})
            lines = benchInfo.text.split("\n")
            transactionLoad = 0
            for l in lines:
                if "transactionLoad" in l:
                    transactionLoad = int(l.split(":",1)[1].strip())
            finDict[transactionLoad//numChannels] = latency
    finDict = sorted(finDict.items())
    file = open(path+'Latency.csv', "w")
    writer = csv.writer(file)
    writer.writerow(['tx','latency'])
    for key, value in finDict:
        writer.writerow([key, value])
    file.close()


==> reports/gencvMixed.py <==
import os
import csv
from bs4 import BeautifulSoup
import pandas as pd
import matplotlib.pyplot as plt
paths = {'2080Reports','5050Reports','8020Reports'} #Change me
for path in paths:
    files = os.listdir(path)
    finDict = {}
    print('Found following files in dir: ' + str(files))
    for file in files:
        with open(os.path.join(path,file)) as fp:
            soup = BeautifulSoup(fp,'html.parser')
            summary_div = soup.find('div' , {'id': 'benchmarksummary'})
            summary = summary_div.find('table')
            dfs = pd.read_html(summary.prettify(),flavor='bs4')
            df = dfs[0]
            d = df.to_dict()
            tps = d["Throughput (TPS)"][0]
            print(tps)
            benchInfo = soup.find('pre' , {'id': 'benchmarkInfo'})
            lines = benchInfo.text.split("\n")
            transactionLoad = 0
            for l in lines:
                if "transactionLoad" in l:
                    transactionLoad = int(l.split(":",1)[1].strip())
            finDict[transactionLoad] = tps
    finDict = sorted(finDict.items())
    file = open(path+'.csv', "w")
    writer = csv.writer(file)
    writer.writerow(['tx','throughput'])
    for key, value in finDict:
        writer.writerow([key, value])
    file.close()


==> reports/gencvMixedLatency.py <==
import os
import csv
from bs4 import BeautifulSoup
import pandas as pd
import matplotlib.pyplot as plt
paths = {'2080Reports','5050Reports','8020Reports'} #Change me
for path in paths:
    files = os.listdir(path)
    finDict = {}
    print('Found following files in dir: ' + str(files))
    for file in files:
        with open(os.path.join(path,file)) as fp:
            soup = BeautifulSoup(fp,'html.parser')
            summary_div = soup.find('div' , {'id': 'benchmarksummary'})
            summary = summary_div.find('table')
            dfs = pd.read_html(summary.prettify(),flavor='bs4')
            df = dfs[0]
            d = df.to_dict()
            tps = d["Avg Latency (s)"][0]
            print(tps)
            benchInfo = soup.find('pre' , {'id': 'benchmarkInfo'})
            lines = benchInfo.text.split("\n")
            transactionLoad = 0
            for l in lines:
                if "transactionLoad" in l:
                    transactionLoad = int(l.split(":",1)[1].strip())
            finDict[transactionLoad] = tps
    finDict = sorted(finDict.items())
    file = open(path+'Latency.csv', "w")
    writer = csv.writer(file)
    writer.writerow(['tx','latency'])
    for key, value in finDict:
        writer.writerow([key, value])
    file.close()

